Silently Disabling ECUs and Enabling Blind Attacks on the CAN Bus

The CAN Bus is crucial to the efficiency, and safety of modern vehicle infrastructure. Electronic Control Units (ECUs) exchange data across a shared bus, dropping messages whenever errors occur. If an ECU generates enough errors, their transmitter is put in a bus-off state, turning it off. Previous work abuses this process to disable ECUs, but is trivial to detect through the multiple errors transmitted over the bus. We propose a novel attack, undetectable by prior intrusion detection systems, which disables ECUs within a single message without generating any errors on the bus. Performing this attack requires the ability to flip bits on the bus, but not with any level of sophistication. We show that an attacker who can only flip bits 40% of the time can execute our stealthy attack 100% of the time. But this attack, and all prior CAN attacks, rely on the ability to read the bus. We propose a new technique which synchronizes the bus, such that even a blind attacker, incapable of reading the bus, can know when to transmit. Taking a limited attacker's chance of success from the percentage of dead bus time, to 100%. Finally, we propose a small modification to the CAN error process to ensure an ECU cannot fail without being detected, no matter how advanced the attacker is. Taken together we advance the state of the art for CAN attacks and blind attackers, while proposing a detection system against stealthy attacks, and the larger problem of CAN's abusable error frames.

==> figures/can_frame_errors.r <==
#!/usr/bin/env Rscript

library(ggplot2)
library(reshape2)

dat <- read.csv("../can_frame_errors.csv", header=T)

# Manually correct some data format stuff
dat$X11_Bits_In_A_Row[1] <- 1
dat$Probability_of_a_Bit_Flip <- as.numeric(gsub("%", '', dat$Probability_of_a_Bit_Flip))
dat$X11_Bits_In_A_Row <- as.numeric(dat$X11_Bits_In_A_Row)

# Reshape data
dat.m <- melt(dat, id="Probability_of_a_Bit_Flip")
dat.m$variable <- factor(dat.m$variable, levels=c("X11_Bits_In_A_Row", "At_Least_1_in_6_Bits", "At_least_16_bits"), labels=c("11 bits in a row", "At least 1 in 6 bits", "At least 16 bits"))

# Plot
pdf("can_frame_errors.pdf", 10, 2)

ggplot(dat.m, aes(x=Probability_of_a_Bit_Flip)) + geom_line(aes(y=value, group=variable), color="blue") + facet_grid(.~variable) + theme_bw() + ylab("Success prob.") + xlab("Attacker Flip Probability")

